KForge: Program Synthesis for Diverse AI Hardware Accelerators

GPU kernels are critical for ML performance but difficult to optimize across diverse accelerators. We present KForge, a platform-agnostic framework built on two collaborative LLM-based agents: a generation agent that produces and iteratively refines programs through compilation and correctness feedback, and a performance analysis agent that interprets profiling data to guide optimization. This agent-based architecture requires only a single-shot example to target new platforms. We make three key contributions: (1) introducing an iterative refinement system where the generation agent and performance analysis agent collaborate through functional and optimization passes, interpreting diverse profiling data (from programmatic APIs to GUI-based tools) to generate actionable recommendations that guide program synthesis for arbitrary accelerators; (2) demonstrating that the generation agent effectively leverages cross-platform knowledge transfer, where a reference implementation from one architecture substantially improves generation quality for different hardware targets; and (3) validating the platform-agnostic nature of our approach by demonstrating effective program synthesis across fundamentally different parallel computing platforms: NVIDIA CUDA and Apple Metal.

==> assets/level_1_problem_12_sample_0_kernel.py <==
import torch
import torch.nn as nn
from torch.utils.cpp_extension import load_inline

cpp_source = r'''
#include <torch/extension.h>
#import <Foundation/Foundation.h>
#import <Metal/Metal.h>

static const char *CUSTOM_KERNEL = R"KERNEL(
#include <metal_stdlib>
using namespace metal;

// Vectorized kernel that processes 4 elements per thread
kernel void diag_matmul_kernel_vec4(constant float* diag_values [[buffer(0)]],
                                    constant float* matrix [[buffer(1)]],
                                    device float* output [[buffer(2)]],
                                    constant uint& N [[buffer(3)]],
                                    constant uint& M [[buffer(4)]],
                                    uint2 gid [[thread_position_in_grid]]) {
    uint row = gid.y;
    uint col_base = gid.x * 4;  // Each thread processes 4 elements
    
    if (row >= N || col_base >= M) {
        return;
    }
    
    float diag_val = diag_values[row];
    uint row_offset = row * M;
    
    // Process 4 elements at once
    if (col_base + 3 < M) {
        float4 mat_vals = float4(matrix[row_offset + col_base],
                                 matrix[row_offset + col_base + 1],
                                 matrix[row_offset + col_base + 2],
                                 matrix[row_offset + col_base + 3]);
        
        float4 result = diag_val * mat_vals;
        
        output[row_offset + col_base] = result.x;
        output[row_offset + col_base + 1] = result.y;
        output[row_offset + col_base + 2] = result.z;
        output[row_offset + col_base + 3] = result.w;
    } else {
        // Handle remaining elements
        for (uint i = 0; i < 4 && col_base + i < M; i++) {
            output[row_offset + col_base + i] = diag_val * matrix[row_offset + col_base + i];
        }
    }
}

// Kernel optimized for half precision
kernel void diag_matmul_kernel_half_vec4(constant half* diag_values [[buffer(0)]],
                                         constant half* matrix [[buffer(1)]],
                                         device half* output [[buffer(2)]],
                                         constant uint& N [[buffer(3)]],
                                         constant uint& M [[buffer(4)]],
                                         uint2 gid [[thread_position_in_grid]]) {
    uint row = gid.y;
    uint col_base = gid.x * 4;  // Each thread processes 4 elements
    
    if (row >= N || col_base >= M) {
        return;
    }
    
    half diag_val = diag_values[row];
    uint row_offset = row * M;
    
    // Process 4 elements at once
    if (col_base + 3 < M) {
        half4 mat_vals = half4(matrix[row_offset + col_base],
                               matrix[row_offset + col_base + 1],
                               matrix[row_offset + col_base + 2],
                               matrix[row_offset + col_base + 3]);
        
        half4 result = diag_val * mat_vals;
        
        output[row_offset + col_base] = result.x;
        output[row_offset + col_base + 1] = result.y;
        output[row_offset + col_base + 2] = result.z;
        output[row_offset + col_base + 3] = result.w;
    } else {
        // Handle remaining elements
        for (uint i = 0; i < 4 && col_base + i < M; i++) {
            output[row_offset + col_base + i] = diag_val * matrix[row_offset + col_base + i];
        }
    }
}
)KERNEL";

static inline id<MTLBuffer> getMTLBufferStorage(const torch::Tensor& tensor) {
    return __builtin_bit_cast(id<MTLBuffer>, tensor.storage().data());
}

torch::Tensor mps_diag_matmul(const torch::Tensor &diag_values, const torch::Tensor &matrix) {
    auto N = diag_values.size(0);
    auto M = matrix.size(1);
    
    torch::Tensor output = torch::empty({N, M}, matrix.options());

    @autoreleasepool {
        id<MTLDevice> device = MTLCreateSystemDefaultDevice();
        id<MTLLibrary> library = [device newLibraryWithSource:[NSString stringWithUTF8String:CUSTOM_KERNEL]
                                                      options:nil
                                                        error:nil];

        // Choose kernel based on data type
        NSString* kernelName;
        if (matrix.dtype() == torch::kFloat16) {
            kernelName = @"diag_matmul_kernel_half_vec4";
        } else {
            kernelName = @"diag_matmul_kernel_vec4";
        }
        
        id<MTLFunction> function = [library newFunctionWithName:kernelName];
        id<MTLComputePipelineState> pso = [device newComputePipelineStateWithFunction:function error:nil];
        id<MTLCommandBuffer> commandBuffer = torch::mps::get_command_buffer();
        dispatch_queue_t serialQueue = torch::mps::get_dispatch_queue();

        uint N_val = (uint)N;
        uint M_val = (uint)M;

        dispatch_sync(serialQueue, ^(){
            id<MTLComputeCommandEncoder> encoder = [commandBuffer computeCommandEncoder];

            [encoder setComputePipelineState:pso];
            [encoder setBuffer:getMTLBufferStorage(diag_values) offset:0 atIndex:0];
            [encoder setBuffer:getMTLBufferStorage(matrix) offset:0 atIndex:1];
            [encoder setBuffer:getMTLBufferStorage(output) offset:0 atIndex:2];
            [encoder setBytes:&N_val length:sizeof(uint) atIndex:3];
            [encoder setBytes:&M_val length:sizeof(uint) atIndex:4];

            // Adjust grid size for vectorized kernel (4 elements per thread)
            MTLSize gridSize = MTLSizeMake((M_val + 3) / 4, N_val, 1);
            
            // Optimized threadgroup size
            // Use 64x4 to maximize occupancy while maintaining good cache utilization
            MTLSize threadgroupSize = MTLSizeMake(64, 4, 1);

            [encoder dispatchThreads:gridSize
               threadsPerThreadgroup:threadgroupSize];

            [encoder endEncoding];
            torch::mps::commit();
        });
    }

    return output;
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("mps_diag_matmul", &mps_diag_matmul);
}
'''

diag_matmul = load_inline(
    name='CustomDiagMatmulOptimized',
    cpp_sources=[cpp_source],
    extra_cflags=['-std=c++17', '-x', 'objective-c++', '-fobjc-arc'],
    verbose=True
)

class ModelNew(nn.Module):
    def __init__(self):
        super(ModelNew, self).__init__()
        self.diag_matmul = diag_matmul
    
    def forward(self, A, B):
        return self.diag_matmul.mps_diag_matmul(A, B)

==> assets/model_metal_vector_add_mlx.py <==
import mlx.core as mx
import mlx.nn as nn

def custom_vector_add(a: mx.array, b: mx.array) -> mx.array:
    """
    Custom vector addition using MLX's metal_kernel interface.

    Args:
        a: First input array
        b: Second input array
        
    Returns:
        Element-wise sum of a and b
    """
    # Ensure inputs have the same shape
    if a.shape != b.shape:
        raise ValueError(f"Input shapes must match: {a.shape} vs {b.shape}")
    
    # Define the Metal kernel source
    source = """
        uint elem = thread_position_in_grid.x;
        T val_a = inp_a[elem];
        T val_b = inp_b[elem];
        out[elem] = val_a + val_b;
    """
    
    # Create and execute the Metal kernel
    kernel = mx.fast.metal_kernel(
        name="vector_add",
        input_names=["inp_a", "inp_b"],
        output_names=["out"],
        source=source,
    )
    
    outputs = kernel(
        inputs=[a, b],
        template=[("T", a.dtype)],
        grid=(a.size, 1, 1),
        threadgroup=(256, 1, 1),
        output_shapes=[a.shape],
        output_dtypes=[a.dtype],
    )
    return outputs[0]

class ModelNew(nn.Module):
    """MLX Module equivalent to the PyTorch version."""
    
    def __init__(self):
        super().__init__()
    
    def __call__(self, a: mx.array, b: mx.array) -> mx.array:
        return custom_vector_add(a, b)

